Dependency Aware Filter Pruning

Convolutional neural networks (CNNs) are typically over-parameterized, bringing considerable computational overhead and memory footprint in inference. Pruning a proportion of unimportant filters is an efficient way to mitigate the inference cost. For this purpose, identifying unimportant convolutional filters is the key to effective filter pruning. Previous work prunes filters according to either their weight norms or the corresponding batch-norm scaling factors, while neglecting the sequential dependency between adjacent layers. In this paper, we further develop the norm-based importance estimation by taking the dependency between the adjacent layers into consideration. Besides, we propose a novel mechanism to dynamically control the sparsity-inducing regularization so as to achieve the desired sparsity. In this way, we can identify unimportant filters and search for the optimal network architecture within certain resource budgets in a more principled manner. Comprehensive experimental results demonstrate the proposed method performs favorably against the existing strong baseline on the CIFAR, SVHN, and ImageNet datasets. The training sources will be publicly available after the review process.

==> figures/bar.py <==
# reference: https://matplotlib.org/3.1.1/gallery/lines_bars_and_markers/barchart.html#sphx-glr-gallery-lines-bars-and-markers-barchart-py
import numpy as np
import matplotlib.pyplot as plt
import os
from os.path import dirname, join
THIS_DIR = dirname(__file__)

data1 = np.loadtxt(join(THIS_DIR, "network_slimming_remain.txt"), dtype=np.int)
data2 = np.loadtxt(join(THIS_DIR, "ours_remain.txt"), dtype=np.int)

y1 = np.squeeze(data1[:, 0])
y2 = np.squeeze(data1[:, 1])
y3 = np.squeeze(data2[:, 1])

x = np.arange(0, 26, 2)


print(x.shape, y1.shape, y2.shape)

width = 0.5

fig, ax = plt.subplots(1,1, figsize=(5,2.5))

ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['bottom'].set_visible(False)
ax.spines['left'].set_visible(False)

rects1 = ax.bar(x - width, y1, width, label=' ')
rects2 = ax.bar(x, y2, width, label='                         ')
rects3 = ax.bar(x +width, y3, width, label=' ')
ax.set_ylabel("number filters")
ax.set_xticks(np.arange(0, 26, 2))
ax.set_xticklabels(("conv1-1","conv1-2","conv2-1","conv2-2","conv3-1","conv3-2",
                    "conv3-3","conv4-1","conv4-2","conv4-3","conv5-1","conv5-2","conv5-3"),
                    fontdict={"fontsize":8}, rotation=30)

ax.set_yticks([0,64,128,256,512])
ax.legend(loc='upper left',prop={'size': 8})
ax.grid(linestyle='-', alpha=0.2,axis="y")

def autolabel(rects):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        ax.annotate('{}'.format(height),
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 3),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')
# put numbers on  top of bars
# autolabel(rects1)
# autolabel(rects2)
# autolabel(rects3)

plt.tight_layout()
plt.savefig(join(THIS_DIR, "dep-remaining.pdf"))

# crop pdf
cmd = "pdfcrop --margins '0 0 0 0' dep-remaining.pdf dep-remaining.pdf"
os.system(cmd)

==> figures/cifar.py <==
import numpy as np
import matplotlib.pyplot as plt

acc = {
    "20-0.3":  np.array([91.41, 91.2, 91.43, 91.64, 91.17, 91.5, 91.38, 91.31, 91.51]),

    "20-0.4":  np.array([91.57, 91.47, 91.76, 91.37, 91.55, 91.41, 91.52, 91.03, 91.44, 91.61]),

    "56-0.3":  np.array([93.78, 93.47, 93.21, 93.65, 93.60, 93.54, 93.59, 93.49, 93.78, 93.87]),

    "56-0.4": np.array([93.58, 93.63, 93.58, 93.58, 93.35, 93.68, 93.53, 93.61, 93.75, 93.27]),

    "110-0.3": np.array([94.44, 94.33, 94.46, 94.10, 94.23, 94.16, 94.26, 94.53, 94.31, 94.33]),

    "vgg11bn-0.5": np.array([91.99, 92.12]),
    "vgg16bn-0.5": np.array([93.66, 93.71]),
    "110-0.4": np.array([93.99, 94.44, 94.26, 94.23, 94.1, 94.48, 94.33, 94.16, 94.31]),
    "cifar10-preres56-0.4-type2": np.array([94.2, 94.23]),
    "cifar10-preres56-0.4-type2-pruned": np.array([87.98, 89.03]),
    "cifar10-preres56-0.6-type2": np.array([94.22, 94.01, 93.81, 93.88, 94]),
    "cifar10-preres56-0.6-type2-pruned": np.array([77.63, 78.53, 83.54, 83.58, 81.64]),
    "cifar10-preres110-0.4-type2": np.array([94.81, 94.63, 94.95, 94.65, 94.73]),
    "cifar10-preres110-0.4-type2-pruned": np.array([88.72, 89.54, 90.67, 89.23, 89.65]),
    "cifar10-preres110-0.6-type2": np.array([94.6, 94.53]),
    "cifar10-preres110-0.6-type2-pruned": np.array([89.41, 89,59]),
    "cifar100-vgg11-0.3-type2": np.array([65.78,]),
    "cifar100-vgg19-0.5-type2": np.array([72.28, 72.65, 72.43,72.46]),
    "cifar100-vgg11-0.3-type2-1st": np.array([53.08,54.81,54.88,54.07,54.06]),
    "cifar100-vgg11-0.3-type2-pruned": np.array([53.1,54.83,54.84,54.03,54.03]),
    "cifar100-vgg11-0.3-type2-finetune": np.array([65.47,65.97,65.44,65.59,65.49]),
    }

for k, v in acc.items():
    print("Depth %s mean acc=%.3f std=%.3f"%(k, v.mean(), v.std()))


value = np.array([i.mean() for i in acc.values()])
std = np.array([i.std() for i in acc.values()])
lower = value - std
upper = value + std

plt.plot(value)
plt.fill_between(np.arange(value.size), lower, upper, alpha=.4)
plt.show()


==> figures/dep-curve.py <==
import csv
import numpy as np
import pandas as pd 
import matplotlib.pyplot as plt
import matplotlib.cm as cm
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)
import os
from os.path import dirname, join
THIS_DIR = dirname(__file__)

def read_csv(path):
    return np.array(pd.read_csv(path, sep=','))[:, 2]    



type0_retrain_acc1 = read_csv("figures/data/run-prune-type-0-seed990-tag-retrain_acc1_epoch.csv")
type1_retrain_acc1 = read_csv("figures/data/run-prune-type-1-seed191-tag-retrain_acc1_epoch.csv")
type2_retrain_acc1 = read_csv("figures/data/run-prune-type-2-seed76-tag-retrain_acc1_epoch.csv")

type0_model_sparsity = read_csv("figures/data/run-prune-type-0-seed990-tag-train_model_sparsity.csv")
type1_model_sparsity = read_csv("figures/data/run-prune-type-1-seed191-tag-train_model_sparsity.csv")
type2_model_sparsity = read_csv("figures/data/run-prune-type-2-seed76-tag-train_model_sparsity.csv")

type0_sparsity_penalty = read_csv("figures/data/run-prune-type-0-seed990-tag-train_sparse_penalty.csv")
type1_sparsity_penalty = read_csv("figures/data/run-prune-type-1-seed191-tag-train_sparse_penalty.csv")
type2_sparsity_penalty = read_csv("figures/data/run-prune-type-2-seed76-tag-train_sparse_penalty.csv")


fig, axes = plt.subplots(1,3, figsize=(13,3.2))
plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0, hspace=None)
for ax in axes:
    
    ax.xaxis.set_major_locator(MultipleLocator(40))
    ax.xaxis.set_minor_locator(MultipleLocator(40))
    ax.grid(which='both', color="black", linestyle="dotted", linewidth=1, alpha=0.8)

axes[2].plot(type0_retrain_acc1)
axes[2].plot(type1_retrain_acc1)
axes[2].plot(type2_retrain_acc1)
axes[2].set_ylabel("Top1 Accuracy", fontsize=12)
#axes[0].set_xlabel("Epoch", fontsize=12)
axes[2].set_title("Accuracy (finetune)")

axes[0].plot(type0_sparsity_penalty)
axes[0].plot(type1_sparsity_penalty)
axes[0].plot(type2_sparsity_penalty)
#axes[1].set_xlabel("Epoch", fontsize=12)
axes[0].ticklabel_format(axis="y", style="sci", scilimits=(-2,2))
axes[0].set_ylabel("Sparse penalty  ($\lambda$)", fontsize=12)
axes[0].set_title("Sparse penalty (train)")
axes[0].legend(["Slimming", "Slimming+Dependency", "Slimming+Dependency+Auto"], fontsize=10)

axes[1].plot(type0_model_sparsity)
axes[1].plot(type1_model_sparsity)
axes[1].plot(type2_model_sparsity)
#axes[2].set_xlabel("Epoch", fontsize=12)
axes[1].set_ylabel("Model sparsity", fontsize=12)
axes[1].set_title("Model sparsity (train)")

plt.tight_layout()
#plt.show()
plt.savefig("figures/dep-curves.pdf")
cmd = "pdfcrop --margins '0 0 0 0' figures/dep-curves.pdf figures/dep-curves.pdf"
os.system(cmd)

==> figures/sensitivity.py <==
import numpy as np 
import matplotlib.pyplot as plt
import os
from os.path import dirname, join
THIS_DIR = dirname(__file__)
#Resnet56 cifar10 0.1-0.7
da_acc_mean = np.array([94.363, 94.097, 94.222, 93.86, 93.622, 92.68])
da_acc_std = np.array([0.158, 0.075, 0.243, 0.19, 0.160, 0.15])
slimming_acc_mean = np.array([93.778, 93.650, 93.604, 93.330, 92.897, 91.940])#, 41.326])
slimming_acc_std = np.array([0.185, 0.188, 0.126, 0.136, 0.139, 0.102])#, 38.367])


fig = plt.figure(figsize=(7,4))
plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=None, hspace=0)

plt.grid(which='both', color="black", linestyle="dotted", linewidth=1, alpha=0.8)

x = np.array([0.1, 0.2, 0.3, 0.4, 0.5, 0.6])

plt.ylabel('Accuracy', fontsize=14)

plt.plot(x, da_acc_mean - da_acc_std, color="darkblue",linewidth=1,linestyle='--')
plt.plot(x, da_acc_mean + da_acc_std, color="darkblue",linewidth=1,linestyle='--')
y0 = plt.plot(x, da_acc_mean, color="darkblue",linewidth=1,linestyle='-', marker='o', label='Ours')
plt.fill_between(x, da_acc_mean - da_acc_std, da_acc_mean + da_acc_std, facecolor='darkblue', alpha=0.2)

plt.plot(x, slimming_acc_mean - slimming_acc_std, color="forestgreen",linewidth=1,linestyle='--')
plt.plot(x, slimming_acc_mean + slimming_acc_std, color="forestgreen",linewidth=1,linestyle='--')
y1 = plt.plot(x, slimming_acc_mean, color="forestgreen",linewidth=1,linestyle='-', marker='o', label='Slimming')
plt.fill_between(x, slimming_acc_mean - slimming_acc_std, slimming_acc_mean + slimming_acc_std, facecolor='forestgreen', alpha=0.2)

plt.tick_params(axis='both', which='major', labelsize=14)

plt.legend(loc='lower left', fontsize=14)

plt.tight_layout()
save_path = join(THIS_DIR, "sensitivity.pdf")
plt.savefig(save_path)
# crop pdf
cmd = "pdfcrop --margins '0 0 0 0' %s %s" % (save_path, save_path)
os.system(cmd)
